A Complete and Natural Rule Set for Multi-Qudit Clifford Circuits in All Odd Prime Dimensions

We present a complete set of $16$ rewrite rules for multi-qudit Clifford circuits in all odd prime dimensions. Completeness means that any two Clifford circuits representing the same linear map can be rewritten into each other using these rules. Each rule involves at most three qudits and admits an intuitive interpretation. To establish completeness, we first work at the symplectic level, using the isomorphism between the symplectic group $\mathrm{Sp}(2n,\mathbb{Z}_p)$ and the quotient of the Clifford group by the Pauli group. We construct a circuit normal form that captures the stabiliser tableau of a Clifford operator and is unique up to Pauli correction. Using this normal form, we derive a complete set of symplectic relations, which we then lift to Clifford relations by incorporating Pauli corrections. We also formally verify completeness in the Agda proof assistant.

==> anc/README <==
This supplement to "A Complete and Natural Rule Set for Multi-Qudit Clifford Circuits in All Odd Prime Dimensions" contains derived relations and supplemental proofs.


Related resources:
- Handwritten proofs of relation reductions: https://github.com/SarahMMMLi/QuditClifford
- Agda formalisation: https://github.com/onestruggler/acir/releases/tag/v1.0-quantum-submission
